High-performance xPU Stencil Computations in Julia

We present an efficient approach for writing architecture-agnostic parallel high-performance stencil computations in Julia, which is instantiated in the package ParallelStencil.jl. Powerful metaprogramming, costless abstractions and multiple dispatch enable writing a single code that is suitable for both productive prototyping on a single CPU thread and production runs on multi-GPU or CPU workstations or supercomputers. We demonstrate performance close to the theoretical upper bound on GPUs for a 3-D heat diffusion solver, which is a massive improvement over reachable performance with CUDA.jl Array programming.

==> codes/benchmarks/diffusion3D_clean_benchm.jl <==
using BenchmarkTools
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@init_parallel_stencil(CUDA, Float64, 3)

@parallel loopopt=true optvars=T function step!(
    T2, T, Ci, lam, dt, _dx, _dy, _dz
    )
    @inn(T2) = @inn(T) + dt*(
        lam*@inn(Ci)*(@d2_xi(T)*_dx^2 + 
                      @d2_yi(T)*_dy^2 + 
                      @d2_zi(T)*_dz^2 ) )
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0        # Thermal conductivity
    c0       = 2.0        # Heat capacity
    lx=ly=lz = 1.0        # Domain length x|y|z

    # Numerics
    nx=ny=nz = 512        # Nb gridpoints x|y|z
    nt       = 100        # Nb time steps
    dx       = lx/(nx-1)  # Space step in x
    dy       = ly/(ny-1)  # Space step in y
    dz       = lz/(nz-1)  # Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Array initializations
    T  = @zeros(nx,ny,nz) # Temperature
    T2 = @zeros(nx,ny,nz) # Temperature (2nd)
    Ci = @zeros(nx,ny,nz) # 1/Heat capacity

    # Initial conditions
    Ci .= 1/c0
    T  .= 1.7
    T2 .= T

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        if (it == 11) GC.enable(false); global t_tic=time(); end      # Start measuring time.
        @parallel loopopt=true step!(
            T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end
    time_s = time() - t_tic

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
    t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
    T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
    println("time_s=$time_s t_it=$t_it T_eff=$T_eff");

    nprocs=1; 
    open("./out_$(basename(@__FILE__))_sustained_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)    
    t_it = @belapsed begin @parallel loopopt=true step!($T2, $T, $Ci, $lam, $dt, $_dx, $_dy, $_dz); end
    println("Benchmarktools (min): t_it=$t_it T_eff=$(A_eff/t_it)");

    nprocs=1; nt=11; time_s=t_it; T_eff=A_eff/t_it
    open("./out_$(basename(@__FILE__))_benchmarktools_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end
end

diffusion3D()


==> codes/benchmarks/diffusion3D_clean_benchm_cpu.jl <==
using BenchmarkTools
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@init_parallel_stencil(Threads, Float64, 3)

@parallel function step!(
    T2, T, Ci, lam, dt, _dx, _dy, _dz
    )
    @inn(T2) = @inn(T) + dt*(
        lam*@inn(Ci)*(@d2_xi(T)*_dx^2 + 
                      @d2_yi(T)*_dy^2 + 
                      @d2_zi(T)*_dz^2 ) )
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0        # Thermal conductivity
    c0       = 2.0        # Heat capacity
    lx=ly=lz = 1.0        # Domain length x|y|z

    # Numerics
    nx=ny=nz = 512        # Nb gridpoints x|y|z
    nt       = 100        # Nb time steps
    dx       = lx/(nx-1)  # Space step in x
    dy       = ly/(ny-1)  # Space step in y
    dz       = lz/(nz-1)  # Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Array initializations
    T  = @zeros(nx,ny,nz) # Temperature
    T2 = @zeros(nx,ny,nz) # Temperature (2nd)
    Ci = @zeros(nx,ny,nz) # 1/Heat capacity

    # Initial conditions
    Ci .= 1/c0
    T  .= 1.7
    T2 .= T

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        if (it == 11) GC.enable(false); global t_tic=time(); end      # Start measuring time.
        @parallel loopopt=true step!(
            T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end
    time_s = time() - t_tic

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
    t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
    T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
    println("time_s=$time_s t_it=$t_it T_eff=$T_eff");

    nprocs=1; 
    open("./out_$(basename(@__FILE__))_sustained_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)    
    t_it = @belapsed begin @parallel step!($T2, $T, $Ci, $lam, $dt, $_dx, $_dy, $_dz); end
    println("Benchmarktools (min): t_it=$t_it T_eff=$(A_eff/t_it)");

    nprocs=1; nt=11; time_s=t_it; T_eff=A_eff/t_it
    open("./out_$(basename(@__FILE__))_benchmarktools_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

end

diffusion3D()


==> codes/benchmarks/diffusion3D_clean_benchm_cpuarrays.jl <==
using BenchmarkTools
 
d2_xi(A) = @views (A[3:end  ,2:end-1,2:end-1] .- A[2:end-1,2:end-1,2:end-1])  .-  (A[2:end-1,2:end-1,2:end-1] .- A[1:end-2,2:end-1,2:end-1])
d2_yi(A) = @views (A[2:end-1,3:end  ,2:end-1] .- A[2:end-1,2:end-1,2:end-1])  .-  (A[2:end-1,2:end-1,2:end-1] .- A[2:end-1,1:end-2,2:end-1])
d2_zi(A) = @views (A[2:end-1,2:end-1,3:end  ] .- A[2:end-1,2:end-1,2:end-1])  .-  (A[2:end-1,2:end-1,2:end-1] .- A[2:end-1,2:end-1,1:end-2])
  inn(A) = @views  A[2:end-1,2:end-1,2:end-1]


function step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
    @views T2[2:end-1,2:end-1,2:end-1] .= inn(T) .+ dt.*(
        lam.*inn(Ci).*(d2_xi(T).*_dx.^2 .+ 
                       d2_yi(T).*_dy.^2 .+ 
                       d2_zi(T).*_dz.^2  ) )                                 
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0        # Thermal conductivity
    c0       = 2.0        # Heat capacity
    lx=ly=lz = 1.0        # Domain length x|y|z

    # Numerics
    nx=ny=nz = 512        # Nb gridpoints x|y|z
    nt       = 100        # Nb time steps
    dx       = lx/(nx-1)  # Space step in x
    dy       = ly/(ny-1)  # Space step in y
    dz       = lz/(nz-1)  # Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Array initializations
    T  = zeros(nx,ny,nz) # Temperature
    T2 = zeros(nx,ny,nz) # Temperature (2nd)
    Ci = zeros(nx,ny,nz) # 1/Heat capacity

    # Initial conditions
    Ci .= 1/c0
    T  .= 1.7
    T2 .= T

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        if (it == 11) GC.gc(); global t_tic=time(); end      # Start measuring time.
        step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end
    time_s = time() - t_tic

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
    t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
    T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
    println("time_s=$time_s t_it=$t_it T_eff=$T_eff");

    nprocs=1; 
    open("./out_$(basename(@__FILE__))_sustained_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)    
    t_it = @belapsed begin step!($T2, $T, $Ci, $lam, $dt, $_dx, $_dy, $_dz); end
    println("Benchmarktools (min): t_it=$t_it T_eff=$(A_eff/t_it)");

    nprocs=1; nt=11; time_s=t_it; T_eff=A_eff/t_it
    open("./out_$(basename(@__FILE__))_benchmarktools_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

end

diffusion3D()


==> codes/benchmarks/diffusion3D_clean_benchm_explicit.jl <==
using BenchmarkTools
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@init_parallel_stencil(CUDA, Float64, 3)

@parallel_indices (ix,iy,iz) loopopt=true optvars=T  function step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
    T2[ix,iy,iz] = (ix>1 && ix<size(T2,1) && iy>1 && iy<size(T2,2) && iz>1 && iz<size(T2,3)) ? (
                    T[ix,iy,iz] + dt*(Ci[ix,iy,iz]*(
                    - ((-lam*(T[ix+1,iy,iz] - T[ix,iy,iz])*_dx) - (-lam*(T[ix,iy,iz] - T[ix-1,iy,iz])*_dx))*_dx
                    - ((-lam*(T[ix,iy+1,iz] - T[ix,iy,iz])*_dy) - (-lam*(T[ix,iy,iz] - T[ix,iy-1,iz])*_dy))*_dy
                    - ((-lam*(T[ix,iy,iz+1] - T[ix,iy,iz])*_dz) - (-lam*(T[ix,iy,iz] - T[ix,iy,iz-1])*_dz))*_dz
                    ))) : T[ix,iy,iz]
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0        # Thermal conductivity
    c0       = 2.0        # Heat capacity
    lx=ly=lz = 1.0        # Domain length x|y|z

    # Numerics
    nx=ny=nz = 512        # Nb gridpoints x|y|z
    nt       = 100        # Nb time steps
    dx       = lx/(nx-1)  # Space step in x
    dy       = ly/(ny-1)  # Space step in y
    dz       = lz/(nz-1)  # Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Array initializations
    T  = @zeros(nx,ny,nz) # Temperature
    T2 = @zeros(nx,ny,nz) # Temperature (2nd)
    Ci = @zeros(nx,ny,nz) # 1/Heat capacity

    # Initial conditions
    Ci .= 1/c0
    T  .= 1.7
    T2 .= T

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        if (it == 11) GC.enable(false); global t_tic=time(); end      # Start measuring time.
        @parallel loopopt=true step!(
            T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end
    time_s = time() - t_tic

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
    t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
    T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
    println("time_s=$time_s t_it=$t_it T_eff=$T_eff");

    nprocs=1; 
    open("./out_$(basename(@__FILE__))_sustained_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)    
    t_it = @belapsed begin @parallel loopopt=true step!($T2, $T, $Ci, $lam, $dt, $_dx, $_dy, $_dz); end
    println("Benchmarktools (min): t_it=$t_it T_eff=$(A_eff/t_it)");
    
    nprocs=1; nt=11; time_s=t_it; T_eff=A_eff/t_it
    open("./out_$(basename(@__FILE__))_benchmarktools_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

end

diffusion3D()


==> codes/benchmarks/diffusion3D_clean_benchm_explicit_cpu.jl <==
using BenchmarkTools
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@init_parallel_stencil(Threads, Float64, 3)

@parallel_indices (ix,iy,iz) function step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
    T2[ix,iy,iz] = (ix>1 && ix<size(T2,1) && iy>1 && iy<size(T2,2) && iz>1 && iz<size(T2,3)) ? (
                    T[ix,iy,iz] + dt*(Ci[ix,iy,iz]*(
                    - ((-lam*(T[ix+1,iy,iz] - T[ix,iy,iz])*_dx) - (-lam*(T[ix,iy,iz] - T[ix-1,iy,iz])*_dx))*_dx
                    - ((-lam*(T[ix,iy+1,iz] - T[ix,iy,iz])*_dy) - (-lam*(T[ix,iy,iz] - T[ix,iy-1,iz])*_dy))*_dy
                    - ((-lam*(T[ix,iy,iz+1] - T[ix,iy,iz])*_dz) - (-lam*(T[ix,iy,iz] - T[ix,iy,iz-1])*_dz))*_dz
                    ))) : T[ix,iy,iz]
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0        # Thermal conductivity
    c0       = 2.0        # Heat capacity
    lx=ly=lz = 1.0        # Domain length x|y|z

    # Numerics
    nx=ny=nz = 512        # Nb gridpoints x|y|z
    nt       = 100        # Nb time steps
    dx       = lx/(nx-1)  # Space step in x
    dy       = ly/(ny-1)  # Space step in y
    dz       = lz/(nz-1)  # Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Array initializations
    T  = @zeros(nx,ny,nz) # Temperature
    T2 = @zeros(nx,ny,nz) # Temperature (2nd)
    Ci = @zeros(nx,ny,nz) # 1/Heat capacity

    # Initial conditions
    Ci .= 1/c0
    T  .= 1.7
    T2 .= T

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        if (it == 11) GC.enable(false); global t_tic=time(); end      # Start measuring time.
        @parallel step!(
            T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end
    time_s = time() - t_tic

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
    t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
    T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
    println("time_s=$time_s t_it=$t_it T_eff=$T_eff");

    nprocs=1; 
    open("./out_$(basename(@__FILE__))_sustained_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)    
    t_it = @belapsed begin @parallel loopopt=true step!($T2, $T, $Ci, $lam, $dt, $_dx, $_dy, $_dz); end
    println("Benchmarktools (min): t_it=$t_it T_eff=$(A_eff/t_it)");

    nprocs=1; nt=11; time_s=t_it; T_eff=A_eff/t_it
    open("./out_$(basename(@__FILE__))_benchmarktools_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

end

diffusion3D()


==> codes/benchmarks/diffusion3D_clean_benchm_gpuarrays.jl <==
using BenchmarkTools
using CUDA
 
d2_xi(A) = @views (A[3:end  ,2:end-1,2:end-1] .- A[2:end-1,2:end-1,2:end-1])  .-  (A[2:end-1,2:end-1,2:end-1] .- A[1:end-2,2:end-1,2:end-1])
d2_yi(A) = @views (A[2:end-1,3:end  ,2:end-1] .- A[2:end-1,2:end-1,2:end-1])  .-  (A[2:end-1,2:end-1,2:end-1] .- A[2:end-1,1:end-2,2:end-1])
d2_zi(A) = @views (A[2:end-1,2:end-1,3:end  ] .- A[2:end-1,2:end-1,2:end-1])  .-  (A[2:end-1,2:end-1,2:end-1] .- A[2:end-1,2:end-1,1:end-2])
  inn(A) = @views  A[2:end-1,2:end-1,2:end-1]

function step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
    @views T2[2:end-1,2:end-1,2:end-1] .= inn(T) .+ dt.*(
        lam.*inn(Ci).*(d2_xi(T).*_dx.^2 .+ 
                       d2_yi(T).*_dy.^2 .+ 
                       d2_zi(T).*_dz.^2  ) )                                 
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0        # Thermal conductivity
    c0       = 2.0        # Heat capacity
    lx=ly=lz = 1.0        # Domain length x|y|z

    # Numerics
    nx=ny=nz = 512        # Nb gridpoints x|y|z
    nt       = 100        # Nb time steps
    dx       = lx/(nx-1)  # Space step in x
    dy       = ly/(ny-1)  # Space step in y
    dz       = lz/(nz-1)  # Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Array initializations
    T  = CUDA.zeros(Float64,nx,ny,nz) # Temperature
    T2 = CUDA.zeros(Float64,nx,ny,nz) # Temperature (2nd)
    Ci = CUDA.zeros(Float64,nx,ny,nz) # 1/Heat capacity

    # Initial conditions
    Ci .= 1/c0
    T  .= 1.7
    T2 .= T

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        if (it == 11) GC.gc(); global t_tic=time(); end      # Start measuring time.
        step!(T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end
    time_s = time() - t_tic

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)
    t_it  = time_s/(nt-10);                                  # Execution time per iteration [s]
    T_eff = A_eff/t_it;                                      # Effective memory throughput [GB/s]
    println("time_s=$time_s t_it=$t_it T_eff=$T_eff");

    nprocs=1; 
    open("./out_$(basename(@__FILE__))_sustained_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

    # Performance
    A_eff = (2*1+1)*1/1e9*nx*ny*nz*sizeof(eltype(T));        # Effective main memory access per iteration [GB] (Lower bound of required memory access: T has to be read and written: 2 whole-array memaccess; Ci has to be read: : 1 whole-array memaccess)    
    t_it = @belapsed begin step!($T2, $T, $Ci, $lam, $dt, $_dx, $_dy, $_dz); CUDA.synchronize(); end
    println("Benchmarktools (min): t_it=$t_it T_eff=$(A_eff/t_it)");

    nprocs=1; nt=11; time_s=t_it; T_eff=A_eff/t_it
    open("./out_$(basename(@__FILE__))_benchmarktools_$(nprocs).txt","a") do io
        println(io, "$(nprocs) $(nx) $(ny) $(nz) $(nt-10) $(time_s) $(A_eff) $(t_it) $(T_eff)")
    end

end

diffusion3D()


==> codes/benchmarks/runme_cpu_epyc.sh <==
#!/bin/bash

# INFO: `-t auto` sets 32 physical cores on AMD EPYC CPUs
for ie in {1..20}; do
    julia8 --project -t auto --check-bounds=no -O3 diffusion3D_clean_benchm_explicit_cpu.jl
done

for ie in {1..20}; do
    julia8 --project -t auto --check-bounds=no -O3 diffusion3D_clean_benchm_cpu.jl
done

for ie in {1..20}; do
    julia8 --project -t auto --check-bounds=no -O3 diffusion3D_clean_benchm_cpuarrays.jl
done


==> codes/benchmarks/runme_gpu_A100.sh <==
#!/bin/bash

# WARNING: nx=ny=nz=1024 for best perf on A100 40GB
for ie in {1..20}; do
    julia8 --project --check-bounds=no -O3 diffusion3D_clean_benchm_explicit.jl
done

# WARNING: nx=ny=nz=1024 for best perf on A100 40GB
for ie in {1..20}; do
    julia8 --project --check-bounds=no -O3 diffusion3D_clean_benchm.jl
done

for ie in {1..20}; do
    julia8 --project --check-bounds=no -O3 diffusion3D_clean_benchm_gpuarrays.jl
done


==> codes/diffusion3D_clean.jl <==
using ParallelStencil
using ParallelStencil.FiniteDifferences3D
@init_parallel_stencil(CUDA, Float64, 3)

@parallel loopopt=true optvars=T function step!(
    T2, T, Ci, lam, dt, _dx, _dy, _dz)
    @inn(T2) = @inn(T) + dt*(
        lam*@inn(Ci)*(@d2_xi(T)*_dx^2 + 
                      @d2_yi(T)*_dy^2 + 
                      @d2_zi(T)*_dz^2 ) )
    return
end

function diffusion3D()
    # Physics
    lam      = 1.0           #Thermal conductivity
    c0       = 2.0           #Heat capacity
    lx=ly=lz = 1.0           #Domain length x|y|z

    # Numerics
    nx=ny=nz = 512           #Nb gridpoints x|y|z
    nt       = 100           #Nb time steps
    dx       = lx/(nx-1)     #Space step in x
    dy       = ly/(ny-1)     #Space step in y
    dz       = lz/(nz-1)     #Space step in z
    _dx, _dy, _dz = 1.0/dx, 1.0/dy, 1.0/dz

    # Initial conditions
    T  = @ones(nx,ny,nz).*1.7 #Temperature
    T2 = copy(T)              #Temperature (2nd)
    Ci = @ones(nx,ny,nz)./c0  #1/Heat capacity

    # Time loop
    dt = min(dx^2,dy^2,dz^2)/lam/maximum(Ci)/6.1
    for it = 1:nt
        @parallel loopopt=true step!(
            T2, T, Ci, lam, dt, _dx, _dy, _dz)
        T, T2 = T2, T
    end

end

diffusion3D()


==> figure/julia_xpu_perf.jl <==
# Activate the current environment and load all packages
using Pkg
Pkg.activate(@__DIR__)

using DelimitedFiles, Statistics

function prepare_data()

     regex = Regex("out_diffusion3D_clean_benchm.")
     
     ne   = length(readdir(joinpath(@__DIR__,"../data")))
     data = Array{Union{Float64,String}, 2}(undef, ne, 4)
     
     i = 1
     for fl in readdir(joinpath(@__DIR__,"../data"))
          if splitext(fl)[end]!=".txt"
               continue
          end
          data[i,1] = replace(splitext(fl)[1], regex=>"")
          data[i,2] =  median(readdlm(joinpath(@__DIR__,"../data",fl))[:,end])
          # 95% of confidence interval
          tmp       = sort(readdlm(joinpath(@__DIR__,"../data",fl))[:,end]; rev=true)
          data[i,3] = tmp[5]  # 5th rank  <=   (n-1.96*n^(1/2))/2 =  5.617306764100412
          data[i,4] = tmp[16] # 16th rank <= 1+(n+1.96*n^(1/2))/2 = 15.382693235899588
          # previous naive approach
          # data[i,3] = minimum(readdlm(joinpath(@__DIR__,"../data",fl))[:,end])
          # data[i,4] = maximum(readdlm(joinpath(@__DIR__,"../data",fl))[:,end])
          i += 1
     end
     return data
end

data = prepare_data()

TpeakA100 = 1355
TpeakP100 = 561
TpeakEPYC = 170 # vendor announced (2x85)
TpeakXeon = 57

using StatsPlots, LaTeXStrings, Plots.Measures

default(fontfamily="Computer Modern",margin=5mm)
scalefontsizes(); scalefontsizes(1.1)

# NOTE: I only used the BenchmarkTools generated results here
exp_gpu  = [3,2,1]#["broadcasting", "explicit", "math-close"]
nam_gpu  = repeat(exp_gpu, outer = 2)
sx_gpu   = repeat(["P100", "A100"], inner = length(exp_gpu))
id_A100  = [22,16,2]
id_P100  = [21,15,1]
data_gpu     = [Float64.(data[id_P100,2]); Float64.(data[id_A100,2])]
data_gpu_min = [Float64.(data[id_P100,3]); Float64.(data[id_A100,3])]
data_gpu_max = [Float64.(data[id_P100,4]); Float64.(data[id_A100,4])]
data_gpu_σ   = data_gpu_max .- data_gpu_min

exp_cpu  = [3,2,1]#["broadcasting", "explicit", "math-close"]
nam_cpu  = repeat(exp_cpu, outer = 2)
sx_cpu   = repeat(["Xeon", "EPYC"], inner = length(exp_cpu))
id_EPYC  = [10,18,6]
id_Xeon  = [9 ,17,5]
data_cpu     = [Float64.(data[id_Xeon,2]); Float64.(data[id_EPYC,2])]
data_cpu_min = [Float64.(data[id_Xeon,3]); Float64.(data[id_EPYC,3])]
data_cpu_max = [Float64.(data[id_Xeon,4]); Float64.(data[id_EPYC,4])]
data_cpu_σ   = data_cpu_max .- data_cpu_min

p1=plot([0.5, 3.],[TpeakA100,TpeakA100], lw = 2, lc = :green, label = false)
plot!([0.5, 3.5],[TpeakP100,TpeakP100], lw = 2, lc = :lightgreen, label = false)
groupedbar!(nam_gpu, data_gpu, group = sx_gpu, yerr = data_gpu_σ,
     bar_width = 0.5, c = [:green :lightgreen],
     xticks = (exp_gpu, ["broadcasting", "explicit", "math-close"]),
     ylims = (0,1490),
     framestyle = :box, grid = false, xrotation=60,
     ylabel = L"T_\mathrm{eff}" * " [GB/s]",
     foreground_color_legend = nothing,
     right_margin=1mm,
)
annotate!(0.5, TpeakA100*1.04, text( L"T_\mathrm{peak}= " * string(TpeakA100) * " [GB/s]", :green, :left, 6))
annotate!(3.5, TpeakP100*1.08, text( L"T_\mathrm{peak}= " * string(TpeakP100) * " [GB/s]", :green, :right, 6))

# p2=plot([0.5, 3.5],[TpeakXeon,TpeakXeon], lw = 2, lc = :lightblue, label = false)
# plot!([0.5, 3.5],[TpeakEPYC,TpeakEPYC], lw = 2, lc = :blue, label = false)
p2=groupedbar(nam_cpu, data_cpu, group = sx_cpu, yerr = data_cpu_σ,
     bar_width = 0.5, c = [:blue :lightblue],
     xticks = (exp_cpu, ["broadcasting", "explicit", "math-close"]),
     ymirror = true,
     ylims = (0,65),
     framestyle = :box, grid = false, xrotation=60,
     foreground_color_legend = nothing,
     left_margin=1mm,
)

display(plot(p1,p2,dpi=150))

png("julia_xpu_Teff.png")

